Three loop renormalization of 3-quark operators in QCD

We compute the three loop MSbar anomalous dimension for the 3-quark operator corresponding to the proton. This requires the treatment of gamma^5 within dimensional regularization as well as evanescent operators generated through the renormalization. We extend the Larin scheme for gamma^5 to a mixing matrix of finite renormalization constants chosen so that chiral symmetry is manifest in four dimensions. We also provide the finite part of the Green's function at two loops where the operator is inserted at zero momentum in a quark 3-point function in an arbitrary linear covariant gauge in order to assist with the lattice measurement of the same quantity. The renormalization of the generalized 3-quark operators in the scheme devised by Kraenkl and Manashov is extended to three loops and the anomalous dimensions for the (1/2,0), (3/2,0) and (1,1/2) spin operators with various chiralities are also given.

==> anc/qcdbarop.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

       Electronic version of two loop amplitude and anomalous dimensions 

Notation:

The coupling constant is a and al is the gauge parameter.
The external momenta are p and q. 
The external spinor indices are all, bee, ga and del and as1 is a dummy spinor
index which is summed over.
The summed Lorentz index is m1.
The unit spinor matrix is g0 and g2 is the rank two antisymmetric tensor. 
We denote the matrix \gamma^5 by gam5. 
Nf is the number of massless quarks.
z3 is zeta(3) where zeta(z) is the Riemann zeta function.
psiprime(z) is the first derivative of psi(z).
psiprime3(z) is the third derivative of psi(z).
ssn(z) is s_n(z) for n = 2 and 3.
scripth312 and scripth432 are the harmonic polylogarithms defined in equation
(5.2) which combine to form the object Sigma.
ln(x) is the natural logarithm.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


protopupp :=

       + g0(del,all)*g0(bee,ga)*a*(
          + 10/3
          + 4/9*pi^2
          + 10/3*al
          + 4/9*al*pi^2
          - 2/3*psiprime(1/3)
          - 2/3*psiprime(1/3)*al
          )

       + g0(del,all)*g0(bee,ga)*a^2*(
          + 4981/36
          - 19/3*scripth432
          - 19/3*scripth312
          - 74/9*z3
          + 2273/81*pi^2
          + 22/729*pi^4
          + 581/9*al
          - 13/3*al*scripth432
          - 13/3*al*scripth312
          - 226/9*al*z3
          + 146/27*al*pi^2
          - 158/243*al*pi^4
          + 463/36*al^2
          + 17/9*al^2*pi^2
          - 404/3*ss2(1/6*pi)
          + 140/3*ss2(1/6*pi)*al
          + 808/3*ss2(1/2*pi)
          - 280/3*ss2(1/2*pi)*al
          + 2020/9*ss3(1/6*pi)
          - 700/9*ss3(1/6*pi)*al
          - 1616/9*ss3(1/2*pi)
          + 560/9*ss3(1/2*pi)*al
          - 2273/54*psiprime(1/3)
          - 160/243*psiprime(1/3)*pi^2
          - 73/9*psiprime(1/3)*al
          - 17/6*psiprime(1/3)*al^2
          + 40/81*psiprime(1/3)^2
          + 23/324*psiprime3(1/3)
          + 79/324*psiprime3(1/3)*al
          + 2929/2916/(sqrt(3))*pi^3
          - 1015/2916/(sqrt(3))*al*pi^3
          + 101/9/(sqrt(3))*ln(3)*pi
          - 35/9/(sqrt(3))*ln(3)*al*pi
          - 101/108/(sqrt(3))*ln(3)^2*pi
          + 35/108/(sqrt(3))*ln(3)^2*al*pi
          )

       + g0(del,all)*g0(bee,ga)*a^2*Nf*(
          - 176/27
          - 40/81*pi^2
          + 20/27*psiprime(1/3)
          )

       + g0(del,all)*g0(bee,ga)*(
          + 1
          )

       + g0(del,all)*g2(p,q,bee,ga)*a*mu^(-2)*(
          - 8/81*pi^2
          - 8/81*al*pi^2
          + 4/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*al
          )

       + g0(del,all)*g2(p,q,bee,ga)*a^2*mu^(-2)*(
          + 26/27*scripth432
          + 26/27*scripth312
          - 32/27*z3
          + 50/243*pi^2
          + 76/243*pi^4
          + 26/27*al*scripth432
          + 26/27*al*scripth312
          + 32/9*al*z3
          + 44/243*al*pi^2
          + 148/729*al*pi^4
          - 86/243*al^2*pi^2
          - 608/9*ss2(1/6*pi)
          - 24*ss2(1/6*pi)*al
          + 1216/9*ss2(1/2*pi)
          + 48*ss2(1/2*pi)*al
          + 3040/27*ss3(1/6*pi)
          + 40*ss3(1/6*pi)*al
          - 2432/27*ss3(1/2*pi)
          - 32*ss3(1/2*pi)*al
          - 25/81*psiprime(1/3)
          - 22/81*psiprime(1/3)*al
          + 43/81*psiprime(1/3)*al^2
          - 19/162*psiprime3(1/3)
          - 37/486*psiprime3(1/3)*al
          + 1102/2187/(sqrt(3))*pi^3
          + 29/162/(sqrt(3))*al*pi^3
          + 152/27/(sqrt(3))*ln(3)*pi
          + 2/(sqrt(3))*ln(3)*al*pi
          - 38/81/(sqrt(3))*ln(3)^2*pi
          - 1/6/(sqrt(3))*ln(3)^2*al*pi
          )

       + g0(del,all)*g2(p,q,bee,ga)*a^2*Nf*mu^(-2)*(
          + 176/729*pi^2
          - 88/243*psiprime(1/3)
          )

       + g2(p,q,as1,ga)*gam5(del,all)*gam5(bee,as1)*a^2*mu^(-2)*(
          + 20/27*z3
          - 40/243*pi^2
          + 40/729*pi^4
          - 40/9*ss2(1/6*pi)
          + 80/9*ss2(1/2*pi)
          + 200/27*ss3(1/6*pi)
          - 160/27*ss3(1/2*pi)
          + 20/81*psiprime(1/3)
          - 5/243*psiprime3(1/3)
          + 145/4374/(sqrt(3))*pi^3
          + 10/27/(sqrt(3))*ln(3)*pi
          - 5/162/(sqrt(3))*ln(3)^2*pi
          )

       + g2(p,m1,del,all)*g2(p,m1,bee,ga)*a*mu^(-2)*(
          - 4/81*pi^2
          - 4/81*al*pi^2
          + 2/27*psiprime(1/3)
          + 2/27*psiprime(1/3)*al
          )

       + g2(p,m1,del,all)*g2(p,m1,bee,ga)*a^2*mu^(-2)*(
          + 22/27*scripth432
          + 22/27*scripth312
          - 61/27*z3
          - 575/243*pi^2
          + 4/81*pi^4
          + 13/27*al*scripth432
          + 13/27*al*scripth312
          + 16/9*al*z3
          + 22/243*al*pi^2
          + 74/729*al*pi^4
          - 43/243*al^2*pi^2
          + 20/9*ss2(1/6*pi)
          - 12*ss2(1/6*pi)*al
          - 40/9*ss2(1/2*pi)
          + 24*ss2(1/2*pi)*al
          - 100/27*ss3(1/6*pi)
          + 20*ss3(1/6*pi)*al
          + 80/27*ss3(1/2*pi)
          - 16*ss3(1/2*pi)*al
          + 575/162*psiprime(1/3)
          - 11/81*psiprime(1/3)*al
          + 43/162*psiprime(1/3)*al^2
          - 1/54*psiprime3(1/3)
          - 37/972*psiprime3(1/3)*al
          - 145/8748/(sqrt(3))*pi^3
          + 29/324/(sqrt(3))*al*pi^3
          - 5/27/(sqrt(3))*ln(3)*pi
          + 1/(sqrt(3))*ln(3)*al*pi
          + 5/324/(sqrt(3))*ln(3)^2*pi
          - 1/12/(sqrt(3))*ln(3)^2*al*pi
          )

       + g2(p,m1,del,all)*g2(p,m1,bee,ga)*a^2*Nf*mu^(-2)*(
          + 76/729*pi^2
          - 38/243*psiprime(1/3)
          )

       + g2(p,m1,del,all)*g2(q,m1,bee,ga)*a*mu^(-2)*(
          - 8/81*pi^2
          - 8/81*al*pi^2
          + 4/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*al
          )

       + g2(p,m1,del,all)*g2(q,m1,bee,ga)*a^2*mu^(-2)*(
          + 35/27*scripth432
          + 35/27*scripth312
          - 67/27*z3
          - 190/81*pi^2
          + 170/729*pi^4
          + 26/27*al*scripth432
          + 26/27*al*scripth312
          + 32/9*al*z3
          + 44/243*al*pi^2
          + 148/729*al*pi^4
          - 86/243*al^2*pi^2
          - 304/9*ss2(1/6*pi)
          - 24*ss2(1/6*pi)*al
          + 608/9*ss2(1/2*pi)
          + 48*ss2(1/2*pi)*al
          + 1520/27*ss3(1/6*pi)
          + 40*ss3(1/6*pi)*al
          - 1216/27*ss3(1/2*pi)
          - 32*ss3(1/2*pi)*al
          + 95/27*psiprime(1/3)
          - 22/81*psiprime(1/3)*al
          + 43/81*psiprime(1/3)*al^2
          - 85/972*psiprime3(1/3)
          - 37/486*psiprime3(1/3)*al
          + 551/2187/(sqrt(3))*pi^3
          + 29/162/(sqrt(3))*al*pi^3
          + 76/27/(sqrt(3))*ln(3)*pi
          + 2/(sqrt(3))*ln(3)*al*pi
          - 19/81/(sqrt(3))*ln(3)^2*pi
          - 1/6/(sqrt(3))*ln(3)^2*al*pi
          )

       + g2(p,m1,del,all)*g2(q,m1,bee,ga)*a^2*Nf*mu^(-2)*(
          + 164/729*pi^2
          - 82/243*psiprime(1/3)
          )

       + g2(p,m1,bee,ga)*g2(q,m1,del,all)*a^2*mu^(-2)*(
          + 1/3*scripth432
          + 1/3*scripth312
          - 55/27*z3
          - 580/243*pi^2
          - 98/729*pi^4
          + 344/9*ss2(1/6*pi)
          - 688/9*ss2(1/2*pi)
          - 1720/27*ss3(1/6*pi)
          + 1376/27*ss3(1/2*pi)
          + 290/81*psiprime(1/3)
          + 49/972*psiprime3(1/3)
          - 1247/4374/(sqrt(3))*pi^3
          - 86/27/(sqrt(3))*ln(3)*pi
          + 43/162/(sqrt(3))*ln(3)^2*pi
          )

       + g2(p,m1,bee,ga)*g2(q,m1,del,all)*a^2*Nf*mu^(-2)*(
          - 4/243*pi^2
          + 2/81*psiprime(1/3)
          )

       + gam5(del,all)*gam5(bee,ga)*a^2*(
          - 245/18
          + 20/3*z3
          + 100/27*pi^2
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 50/9*psiprime(1/3)
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_11 :=

- 2*a

+ ( - 2*Nf - 51)/9*a^2

+ (260*Nf^2 + 4320*Nf*z3 - 4656*Nf + 1296*z3 + 23481)/162*a^3;

gamma_12 :=

10/3*a^2

+ ( - 14*Nf + 216*z3 - 153)/27*a^3;

gamma_+ :=

- 2*a

+ ( - 2*Nf - 21)/9*a^2

+ (260*Nf^2 + 4320*Nf*z3 - 4740*Nf + 2592*z3 + 22563)/162*a^3;

gamma_- :=

- 2*a

+ ( - 2*Nf - 81)/9*a^2

+ (260*Nf^2 + 4320*Nf*z3 - 4572*Nf + 24399)/162*a^3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


